Memory-Computation Tradeoffs in Semi Amortized Parametric Optimization

Learning-enabled decision systems often use offline data or computation to reduce online compute cost. Despite the empirical success of such approaches, there is limited general understanding of how much offline information is needed to achieve a desired accuracy under a fixed online computation budget. We study this question through the lens of amortized parametric optimization: an offline phase stores a finite memory of solved problem instances, and an online phase produces a solution to a new instance by retrieving a warm start and applying $K$ steps of projected gradient descent. We analyze this setup for smooth convex parametric optimization over a compact domain, using a nonparametric predictor built from the stored offline solutions. For $\mu$-strongly convex objectives, we establish matching upper and lower bounds on the memory required to guarantee $\varepsilon$-accuracy under a fixed online iteration budget $K$. For convex objectives satisfying a $\beta$-growth condition ($\beta>2$), we obtain near-matching bounds and identify a phase transition in $K$ beyond which additional memory provides no benefit. We further provide a general proof framework that (i) explicitly quantifies the memory cost of acceleration---how much offline memory is required to achieve a prescribed speedup over the unaided online optimizer---and (ii) identifies two key quantities driving this cost: the convergence rate of the online optimizer and the Lipschitz sensitivity of the solution map to the problem parameter. Experiments on parameterized ridge regression confirm the predicted memory--computation--accuracy tradeoffs.

==> paper-editor/scripts/check_refs.sh <==
#!/usr/bin/env bash
# check_refs.sh -- verify LaTeX cross-references and bib citations are clean.
#
# Usage: bash check_refs.sh <main.tex> [<bib.bib>]
#
# Reports:
#   - \cite{key} calls whose key is not in the bib file
#   - \ref{key} calls whose key is not defined as a \label{}
#   - duplicate \label{} definitions
#   - bib entries that are present but never cited (informational only)
#
# Designed to be run from the paper directory before substantive edits.

set -u

if [ $# -lt 1 ]; then
    echo "Usage: $0 <main.tex> [<bib.bib>]" >&2
    echo "  If bib is not given, defaults to references.bib in the same folder." >&2
    exit 1
fi

MAIN_TEX="$1"
BIB_FILE="${2:-references.bib}"

if [ ! -f "$MAIN_TEX" ]; then
    echo "ERROR: main tex file not found: $MAIN_TEX" >&2
    exit 1
fi

# Tex files to scan (main + any \input/\include'd files in the same folder)
TEX_DIR=$(dirname "$MAIN_TEX")
TEX_FILES=$(find "$TEX_DIR" -maxdepth 2 -name "*.tex" -not -path "*/.*")

echo "=== check_refs.sh ==="
echo "Main file: $MAIN_TEX"
echo "Bib file:  $BIB_FILE"
echo "Scanning $(echo "$TEX_FILES" | wc -l | tr -d ' ') .tex files in $TEX_DIR"
echo

# --- 1. Cited bib keys not in the bib file ---
if [ -f "$BIB_FILE" ]; then
    echo "--- Cited keys not in $BIB_FILE ---"
    BIB_KEYS=$(grep -hoE '^@[a-zA-Z]+\{[^,]+,' "$BIB_FILE" | sed -E 's/^@[a-zA-Z]+\{([^,]+),.*/\1/' | sort -u)
    CITED_KEYS=$(echo "$TEX_FILES" | tr '\n' ' ' | xargs grep -hoE '\\(cite|citep|citet|citeauthor|citeyear)[a-zA-Z*]*(\[[^]]*\])?\{[^}]+\}' 2>/dev/null \
        | grep -oE '\{[^}]+\}' | tr -d '{}' | tr ',' '\n' | tr -d ' ' | sort -u)
    MISSING=$(comm -23 <(echo "$CITED_KEYS") <(echo "$BIB_KEYS"))
    if [ -z "$MISSING" ]; then
        echo "  (clean)"
    else
        echo "$MISSING" | sed 's/^/  MISSING: /'
    fi
    echo

    # --- 2. Bib entries not cited (informational) ---
    echo "--- Bib entries defined but never cited (informational) ---"
    UNCITED=$(comm -13 <(echo "$CITED_KEYS") <(echo "$BIB_KEYS"))
    if [ -z "$UNCITED" ]; then
        echo "  (all bib entries are used)"
    else
        UNCITED_COUNT=$(echo "$UNCITED" | wc -l | tr -d ' ')
        echo "  $UNCITED_COUNT unused bib entries (showing up to 20):"
        echo "$UNCITED" | head -20 | sed 's/^/    /'
    fi
    echo
else
    echo "WARN: bib file not found at $BIB_FILE; skipping citation checks."
    echo
fi

# --- 3. \ref{} calls without matching \label{} ---
echo "--- Cross-references not resolved ---"
LABELS=$(echo "$TEX_FILES" | tr '\n' ' ' | xargs grep -hoE '\\label\{[^}]+\}' 2>/dev/null \
    | grep -oE '\{[^}]+\}' | tr -d '{}' | sort -u)
REFS=$(echo "$TEX_FILES" | tr '\n' ' ' | xargs grep -hoE '\\(ref|eqref|autoref|cref|Cref)\{[^}]+\}' 2>/dev/null \
    | grep -oE '\{[^}]+\}' | tr -d '{}' | sort -u)
UNRESOLVED=$(comm -23 <(echo "$REFS") <(echo "$LABELS"))
if [ -z "$UNRESOLVED" ]; then
    echo "  (clean)"
else
    echo "$UNRESOLVED" | sed 's/^/  UNRESOLVED: /'
fi
echo

# --- 4. Duplicate \label{} definitions ---
echo "--- Duplicate \\label{} keys ---"
DUPES=$(echo "$TEX_FILES" | tr '\n' ' ' | xargs grep -hoE '\\label\{[^}]+\}' 2>/dev/null \
    | grep -oE '\{[^}]+\}' | tr -d '{}' | sort | uniq -d)
if [ -z "$DUPES" ]; then
    echo "  (clean)"
else
    echo "$DUPES" | sed 's/^/  DUPLICATE: /'
fi
echo

echo "=== done ==="


==> paper-editor/scripts/compile_check.sh <==
#!/usr/bin/env bash
# compile_check.sh -- compile the paper and surface only actionable warnings.
#
# Usage: bash compile_check.sh <main.tex>
#
# Runs pdflatex + bibtex + pdflatex x 2, then filters the log to surface:
#   - Errors
#   - Undefined references (?)
#   - Undefined citations (?)
#   - Multiply-defined labels
#   - Overfull/underfull boxes (only if they affect layout)
#
# Filters out font-substitution noise and other low-signal warnings.

set -u

if [ $# -lt 1 ]; then
    echo "Usage: $0 <main.tex>" >&2
    exit 1
fi

MAIN_TEX="$1"
BASE=$(basename "$MAIN_TEX" .tex)
DIR=$(dirname "$MAIN_TEX")

if [ ! -f "$MAIN_TEX" ]; then
    echo "ERROR: file not found: $MAIN_TEX" >&2
    exit 1
fi

cd "$DIR" || exit 1

if ! command -v pdflatex > /dev/null; then
    echo "ERROR: pdflatex not found in PATH." >&2
    exit 1
fi

echo "=== compile_check.sh ==="
echo "Compiling $MAIN_TEX (4 passes: pdflatex, bibtex, pdflatex, pdflatex)"
echo

run_pass() {
    local pass_name="$1"
    local cmd="$2"
    echo ">>> $pass_name"
    eval "$cmd" > /tmp/compile_check.log 2>&1
    local exit_code=$?
    if [ $exit_code -ne 0 ]; then
        echo "  EXIT CODE: $exit_code"
    fi
}

run_pass "pdflatex (pass 1)" "pdflatex -interaction=nonstopmode -halt-on-error '$BASE.tex'"
run_pass "bibtex"           "bibtex '$BASE'"
run_pass "pdflatex (pass 2)" "pdflatex -interaction=nonstopmode '$BASE.tex'"
run_pass "pdflatex (pass 3)" "pdflatex -interaction=nonstopmode '$BASE.tex'"

LOG="$BASE.log"
if [ ! -f "$LOG" ]; then
    echo "ERROR: no .log file produced; compilation failed early." >&2
    exit 1
fi

echo
echo "--- Errors ---"
grep -E "^!|^Error" "$LOG" | head -20 | sed 's/^/  /' || echo "  (none)"

echo
echo "--- Undefined references ---"
grep -E "Reference '[^']+' undefined|There were undefined references" "$LOG" | sort -u | sed 's/^/  /' || echo "  (none)"

echo
echo "--- Undefined citations ---"
grep -E "Citation '[^']+' undefined|There were undefined citations" "$LOG" | sort -u | sed 's/^/  /' || echo "  (none)"

echo
echo "--- Multiply-defined labels ---"
grep -E "Label '[^']+' multiply defined" "$LOG" | sort -u | sed 's/^/  /' || echo "  (none)"

echo
echo "--- Overfull boxes (>5pt) ---"
grep -E "Overfull \\\\hbox" "$LOG" | awk -F"too wide" '{
    match($0, /\(([0-9.]+)pt/, m);
    if (m[1] != "" && m[1]+0 > 5) print $0
}' | head -10 | sed 's/^/  /' || echo "  (none significant)"

echo
echo "--- Other actionable warnings ---"
grep -E "^Warning|^Package warning" "$LOG" \
    | grep -vE "Font shape|substituted|Hyperref|hyperref" \
    | head -10 | sed 's/^/  /' || echo "  (none)"

echo
echo "=== done ==="
echo "Full log: $DIR/$LOG"


==> paper-editor/scripts/count_words.sh <==
#!/usr/bin/env bash
# count_words.sh -- per-section word count for length budgeting.
#
# Usage: bash count_words.sh <main.tex>
#
# Prints each section heading with its word count.
# Useful for tracking length budget against venue page limits.

set -u

if [ $# -lt 1 ]; then
    echo "Usage: $0 <main.tex>" >&2
    exit 1
fi

MAIN_TEX="$1"

if [ ! -f "$MAIN_TEX" ]; then
    echo "ERROR: file not found: $MAIN_TEX" >&2
    exit 1
fi

# Detexify: strip latex commands, comments, math.
detex() {
    # Strip comments, then strip latex commands (\foo{...} or \foo), then strip braces.
    sed -E 's/(^|[^\\])%.*$//' \
        | sed -E 's/\\[a-zA-Z]+(\[[^]]*\])?(\{[^}]*\})?//g' \
        | tr -d '{}'
}

# Extract sections and their content, count words.
echo "=== count_words.sh ==="
echo "File: $MAIN_TEX"
echo

# Match \section{...}, \subsection{...}, \paragraph{...}, \myparagraph{...}.
awk '
BEGIN { current="(preamble)"; words=0 }
/^[[:space:]]*\\(section|subsection|subsubsection|paragraph|myparagraph)\*?\{/ {
    if (NR > 1) { print current "\t" words }
    match($0, /\{[^}]*\}/);
    current = substr($0, RSTART+1, RLENGTH-2);
    type = ""
    if ($0 ~ /\\section/) type = "[SECTION]"
    else if ($0 ~ /\\subsection/) type = "[SUBSEC] "
    else if ($0 ~ /\\subsubsection/) type = "[SUBSUB] "
    else type = "[PARA]   "
    current = type " " current
    words = 0
    next
}
/^[[:space:]]*%/ { next }
{
    line = $0
    gsub(/\\[a-zA-Z]+(\[[^\]]*\])?(\{[^}]*\})?/, " ", line)
    gsub(/[{}]/, "", line)
    n = split(line, _, /[[:space:]]+/)
    words += n
}
END { print current "\t" words }
' "$MAIN_TEX" | awk -F'\t' '{ printf "%-70s %5d words\n", $1, $2 }'

echo
echo "Total words (rough estimate, excluding refs and appendix):"
detex < "$MAIN_TEX" | wc -w
echo "=== done ==="

